Modeling of Asymptotically Periodic Outbreaks: a long-term SIRW2 description of COVID-19?

As the outbreak of COVID-19 enters its third year, we have now enough data to analyse the behavior of the pandemic with mathematical models over a long period of time. The pandemic alternates periods of high and low infections, in a way that sheds a light on the nature of mathematical model that can be used for reliable predictions. The main hypothesis of the model presented here is that the oscillatory behavior is a structural feature of the outbreak, even without postulating a time-dependence of the coefficients. As such, it should be reflected by the presence of limit cycles as asymptotic solutions. This stems from the introduction of (i) a non-linear waning immunity based on the concept of immunity booster (already used for other pathologies); (ii) a fine description of the compartments with a discrimination between individuals infected/vaccinated for the first time, and individuals already infected/vaccinated, undergoing to new infections/doses. We provide a proof-of-concept that our novel model is capable of reproducing long-term oscillatory behavior of many infectious diseases, and, in particular, the periodic nature of the waves of infection. Periodic solutions are inherent to the model, and achieved without changing parameter values in time. This may represent an important step in the long-term modeling of COVID-19 and similar diseases, as the natural, unforced behavior of the solution shows the qualitative characteristics observed during the COVID-19 pandemic.

==> SIRW_System_Full.m <==
function dRdt = SIRW_System_Full(t,y,problem_Parameters)

    beta_u_u=problem_Parameters.beta_u_u;
    beta_u_e=problem_Parameters.beta_u_e;
    alpha=problem_Parameters.alpha;
    phi_u=problem_Parameters.phi_u;
    gamma_u=problem_Parameters.gamma_u;
    xi_u=problem_Parameters.xi_u;
    chi_u_u=problem_Parameters.chi_u_u;
    chi_u_e=problem_Parameters.chi_u_e;
    kappa_u=problem_Parameters.kappa_u;
    
    beta_e_u=problem_Parameters.beta_e_u;
    beta_e_e=problem_Parameters.beta_e_e;
    phi_e=problem_Parameters.phi_e;
    gamma_e=problem_Parameters.gamma_e;
    xi_e=problem_Parameters.xi_e;
    chi_e_u=problem_Parameters.chi_e_u;
    chi_e_e=problem_Parameters.chi_e_e;
    kappa_e=problem_Parameters.kappa_e;
    
    rho=problem_Parameters.rho;

    dRdt=zeros(9,1);
    
    S_u = y(1); I_u = y(2); R_u = y(3); W_u = y(4);
    S_e = y(5); I_e = y(6); R_e = y(7); W_e = y(8);
    D = y(9);
    
    dRdt(1) = - beta_u_u*S_u*I_u - beta_u_e*S_u*I_e - alpha*S_u + rho*sum(y(2:end));
    dRdt(2) =   beta_u_u*S_u*I_u + beta_u_e*S_u*I_e - phi_u*I_u...
              - gamma_u*I_u - rho*I_u;
    dRdt(3) =   phi_u*I_u - xi_u*R_u + chi_u_u*W_u*I_u + chi_u_e*W_u*I_e...
              + alpha*S_u + alpha*W_u - rho*R_u;
    dRdt(4) =   xi_u*R_u  - chi_u_u*W_u*I_u - chi_u_e*W_u*I_e - kappa_u*W_u...
              - alpha*W_u - rho*W_u;
    dRdt(5) = - beta_e_u*S_e*I_u - beta_e_e*S_e*I_e + kappa_u*W_u...
              + kappa_e*W_e - alpha*S_e - rho*S_e;
    dRdt(6) =   beta_e_u*S_e*I_u + beta_e_e*S_e*I_e - phi_e*I_e...
              - gamma_e*I_e - rho*I_e;
    dRdt(7) =   phi_e*I_e - xi_e*R_e + chi_e_u*W_e*I_u + chi_e_e*W_e*I_e...
              + alpha*S_e + alpha*W_e - rho*R_e;
    dRdt(8) =   xi_u*R_e  - chi_e_u*W_e*I_u - chi_e_e*W_e*I_e - kappa_e*W_e...
              - alpha*W_e - rho*W_e;
    dRdt(9) =   gamma_u*I_u + gamma_e*I_e;
    
end

==> plot_Full_SIRW_Solution.m <==
function [] = plot_Full_SIRW_Solution(solution_Outputs)
%questa funziona plotta un dato soluzione salvato nel struct creato dal
%script che lancia una simulazione.

    
    subplot(2,2,1)
    plot(solution_Outputs.s_u,'b','LineWidth',solution_Outputs.lw);
    hold on
    plot(solution_Outputs.s_e,'--b','LineWidth',solution_Outputs.lw);
    
    %plot(solution_Outputs.i_u,':r','LineWidth',solution_Outputs.lw);
    %plot(solution_Outputs.r_u,'--k','LineWidth',solution_Outputs.lw);
    %plot(solution_Outputs.w_u,'-.m','LineWidth',solution_Outputs.lw);
    xlabel('$t$ [Days]', 'Interpreter','latex','FontSize',solution_Outputs.fs);
    ylabel('$r$ [Persons]', 'Interpreter','latex','FontSize',solution_Outputs.fs);
%    legend(['$s_u$'],['$i_u$'],['$r_u$'],['$w_u$'],'Interpreter','latex','FontSize',solution_Outputs.fs,'Location','northwest');
%    legend(['$i_u$'],['$r_u$'],['$w_u$'],'Interpreter','latex','FontSize',solution_Outputs.fs,'Location','northwest');
    legend(['$s_u$'],['$s_e$'],'Interpreter','latex','FontSize',solution_Outputs.fs,'Location','northwest');
    set(gca,'FontSize',solution_Outputs.fs);

    subplot(2,2,2)
    plot(solution_Outputs.i_u,'k','LineWidth',solution_Outputs.lw);
    hold on
    plot(solution_Outputs.i_e,'--k','LineWidth',.5*solution_Outputs.lw);
    xlabel('$t$ [Days]', 'Interpreter','latex','FontSize',solution_Outputs.fs);
    ylabel('$r$ [Persons]', 'Interpreter','latex','FontSize',solution_Outputs.fs);
    legend(['$i_u$'],['$i_e$'],'Interpreter','latex','FontSize',solution_Outputs.fs,'Location','northwest');
    set(gca,'FontSize',solution_Outputs.fs);


    subplot(2,2,3)
    %plot(solution_Outputs.s_e,'b','LineWidth',solution_Outputs.lw);
    plot(solution_Outputs.r_u,'-r','LineWidth',solution_Outputs.lw);
    hold on
    plot(solution_Outputs.r_e,'--r','LineWidth',solution_Outputs.lw);
%    plot(solution_Outputs.i_e,':r','LineWidth',solution_Outputs.lw);
%    plot(solution_Outputs.r_e,'--k','LineWidth',solution_Outputs.lw);
%    plot(solution_Outputs.w_e,'-.m','LineWidth',solution_Outputs.lw);
    xlabel('$t$ [Days]', 'Interpreter','latex','FontSize',solution_Outputs.fs);
    ylabel('$r$ [Persons]', 'Interpreter','latex','FontSize',solution_Outputs.fs);
    %legend(['$s_e$'],['$i_e$'],['$r_e$'],['$w_e$'],'Interpreter','latex','FontSize',solution_Outputs.fs,'Location','northwest');   
    %legend(['$i_e$'],['$r_e$'],['$w_e$'],'Interpreter','latex','FontSize',solution_Outputs.fs,'Location','northwest');    set(gca,'FontSize',solution_Outputs.fs);
    legend(['$r_u$'],['$r_e$'],'Interpreter','latex','FontSize',solution_Outputs.fs,'Location','northwest');    set(gca,'FontSize',solution_Outputs.fs);

    subplot(2,2,4)
    plot(solution_Outputs.w_u,'-m','LineWidth',solution_Outputs.lw);
    hold on
    plot(solution_Outputs.w_e,'--m','LineWidth',solution_Outputs.lw);
%    plot(solution_Outputs.d,'-b','LineWidth',solution_Outputs.lw);
    xlabel('$t$ [Days]', 'Interpreter','latex','FontSize',solution_Outputs.fs);
    ylabel('$r$ [Persons]', 'Interpreter','latex','FontSize',solution_Outputs.fs);
    %legend(['$s_u$'],['$s_e$'],['$d$'],'Interpreter','latex','FontSize',solution_Outputs.fs,'Location','northwest');
    legend(['$w_u$'],['$w_e$'],'Interpreter','latex','FontSize',solution_Outputs.fs,'Location','northwest');    set(gca,'FontSize',solution_Outputs.fs);

    %solution_Outputs.fs=15;
    set(gca,'FontSize',solution_Outputs.fs);
    set(gcf,'Position',solution_Outputs.plotDimensions);

    if(solution_Outputs.savePlot==1)
        saveas(gcf,solution_Outputs.plotFilePath,'epsc');
    end
    
end



==> solve_SIRW_Problem_Full.m <==
%%%Questa codice risolve il full SIRW problem

%controlla se salviamo la soluzione
saveFile=1; save_file_name='SIRW_Full_Solution';

%parametri per il plot. savePlot=1 salvera' il plot con un eps nel format 
%dato.
savePlot=1; plotFilePath='./SIRW_Full_Solution_Plot'; 

%%%cose aestetiche per il plot, mlt self explanatory
plotFontSize=15; plotLineWidth=2; plotDimensions=[0 0 1600 750];

%%%condizioni iniziali
%%%non mai esposte al virus
s_u_0=9999;
i_u_0=100.;
r_u_0=0.;
w_u_0=0;

%%%esposte precedentemente al virus
s_e_0=0;
i_e_0=0.;
r_e_0=0.;
w_e_0=0;
m_0=0;
%%%vetorizziamo
y0=[s_u_0;i_u_0;r_u_0;w_u_0;s_e_0;i_e_0;r_e_0;w_e_0;m_0];
Npop=sum(y0);

%variabili tempistici
t_0=0; t_end=12000; N=12000;

%natalita' e morte
rho = 0.00000
%tasso di contatto tra susceptibili mai esposti, infettati mai esposti
beta_u_u=.125/Npop
%tasso di contatto tra suscetibili mai esposti, reinfettati
beta_u_e=.125/Npop;
%tasso di vaccinazione
alpha=0;%-log(1-.05)/365;
%tasso di guarimento per gli infettati per la prima volta
phi_u=-log(1-.25)/5.;
%tasso di morto per quelli non infettati precedentemente
gamma_u=0.;%-log(1-.005)/20.5;
%tasso con cui si inizia perdere l'immunita, dopo una prima infezione
xi_u=-log(1-.05)/25;

%tasso di contatto tra quelli waning mai infettati prima, e gli infettati
%per la prima volta
chi_u_u= 10*beta_u_u;% .05/Npop;
%tasso di contatto tra quelli waning mai infettati prima, reinfettati
chi_u_e= 10*beta_u_e;% .05/Npop;
%tasso di perdita' completamente l'immunita'
kappa_u=-log(1-.25)/55;

 
%tasso di contatto tra susceptibili precedentemente infettati, infettati mai esposti
beta_e_u=.125/Npop;
%tasso di contatto tra suscetibili precedentemente infettati, reinfettati
beta_e_e=.125/Npop;
%tasso di guarimento per gli reinfettati
phi_e=-log(1-.25)/5.;

%tasso di morto per gli reinfettati
gamma_e=0;%-log(1-.0005)/30.5;
%tasso con qui reinfettato inizia di perdere l'immunita
xi_e=-log(1-.05)/25;
%tasso di contatto tra waning reinfettato, e uno infettato per la prima
%volta
chi_e_u= 10*beta_e_u; %.15/Npop;
%tasso di contato tra waning reinfettati e un reinfettato attivo
chi_e_e= 10*beta_e_e; %.15/Npop;
%tasso con cui uno reinfettato perde completamente l'immunita'
kappa_e=-log(1-.25)/55;


%organizziamo tutti in un struct di parametri
problem_Parameters=struct(...
'beta_u_u',beta_u_u, 'beta_u_e',beta_u_e, 'alpha', alpha,...
'phi_u', phi_u, 'gamma_u', gamma_u, 'xi_u', xi_u, ...
'chi_u_u', chi_u_u, 'chi_u_e', chi_u_e, 'kappa_u', kappa_u,...
'beta_e_u', beta_e_u, 'beta_e_e', beta_e_e, 'phi_e', phi_e,...
'gamma_e', gamma_e, 'xi_e', xi_e, 'chi_e_u', chi_e_u,...
'chi_e_e', chi_e_e, 'kappa_e', kappa_e,'rho',rho);


%creiamo il dominio temporale
tVec=linspace(t_0,t_end,N);
%risolviamo il problema
[t,y]=ode23s(@(t,y)SIRW_System_Full(t,y,problem_Parameters),tVec,y0 );

solution_Outputs=struct(...
's_u', y(:,1), 'i_u', y(:,2), 'r_u', y(:,3), 'w_u', y(:,4),...
's_e', y(:,5), 'i_e', y(:,6), 'r_e', y(:,7), 'w_e', y(:,8), 'd', y(:,9),...
'Problem_Parameters',problem_Parameters,...
'savePlot', savePlot , 'plotFilePath', plotFilePath,...
'lw', plotLineWidth, 'fs', plotFontSize, 'plotDimensions', plotDimensions...
);

if(saveFile==1)    
    save(save_file_name, 'solution_Outputs'); 
end

plot_Full_SIRW_Solution(solution_Outputs);

